Hey AI, Generate Me a Hardware Code! Agentic AI-based Hardware Design & Verification

Modern Integrated Circuits (ICs) are becoming increasingly complex, and so is their development process. Hardware design verification entails a methodical and disciplined approach to the planning, development, execution, and sign-off of functionally correct hardware designs. This tedious process requires significant effort and time to ensure a bug-free tape-out. The field of Natural Language Processing has undergone a significant transformation with the advent of Large Language Models (LLMs). These powerful models, often referred to as Generative AI (GenAI), have revolutionized how machines understand and generate human language, enabling unprecedented advancements in a wide array of applications, including hardware design verification. This paper presents an agentic AI-based approach to hardware design verification, which empowers AI agents, in collaboration with Humain-in-the-Loop (HITL) intervention, to engage in a more dynamic, iterative, and self-reflective process, ultimately performing end-to-end hardware design and verification. This methodology is evaluated on five open-source designs, achieving over 95% coverage with reduced verification time while demonstrating superior performance, adaptability, and configurability.

==> figures/coverage_graph_script.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data for the three techniques (Adjusted CRC to swap grey and green values)
categories = ["CRC", "ECC", "FIFO"]
zeroshot = [71.57, 91.18, 46.81]  # Adjusted CRC value
mas = [73.08, 93.88, 91.67]  # Adjusted CRC value
mas_hitl = [100.0, 95.9, 97.29]

# Adjusted bar heights and spacing
fig, ax = plt.subplots(figsize=(16, 3))  # Setting aspect ratio to 16:3
bar_height = 0.3  # Keeping bars prominent while reducing gaps
colors = ["#666666", "#0a8276", "#9c216e"]  # Darker grey for Zero-shot, Teal green, and Plum shades

# Reduce gap between bars by adjusting y-ticks
ax.set_yticks(np.arange(len(categories)))
ax.set_yticklabels(categories, fontname="Times New Roman", fontsize=12)
ax.set_ylim(-0.5, len(categories) - 0.5)  # Reduce vertical spacing between bars

# Adjusting x-axis range to ensure legend does not overlap the graph
ax.set_xlim(0, 105)  # Trimmed end of bars to align with marking

# Creating stacked bar chart
bars_zeroshot = ax.barh(categories, zeroshot, height=bar_height, label="Zero-shot", color=colors[0], alpha=0.75, align='center')
bars_mas = ax.barh(categories, [m - z for m, z in zip(mas, zeroshot)], left=zeroshot, height=bar_height, label="MAS", color=colors[1], align='center')
bars_mas_hitl = ax.barh(categories, [h - m for h, m in zip(mas_hitl, mas)], left=mas, height=bar_height, label="MAS+HITL", color=colors[2], align='center')

# Adding text annotations at the actual percentage position with dynamic placement (above or below)
previous_x_positions = {}  # Dictionary to track x-positions for each category

for bars, values, color, label_type in zip(
    [bars_zeroshot, bars_mas, bars_mas_hitl], [zeroshot, mas, mas_hitl], colors, ["Zero-shot", "MAS", "MAS+HITL"]
):
    for i, (bar, value) in enumerate(zip(bars, values)):
        x_pos = bar.get_x() + bar.get_width()  # Position text at the actual end of the bar
        y_pos = bar.get_y() + bar.get_height() + 0.05  # Default above

        # Ensure spacing of labels for the same category
        if i not in previous_x_positions:
            previous_x_positions[i] = []

        # Special case: Move MAS+HITL above the bar for ECC to avoid overlap
        if label_type == "MAS+HITL" and categories[i] == "ECC":
            y_pos = bar.get_y() + bar.get_height() + 0.15  # Move higher to avoid overlap

        # If the new label is too close to a previous one, place it below
        elif any(abs(x_pos - px) < 5 for px in previous_x_positions[i]):
            y_pos = bar.get_y() - 0.05

        previous_x_positions[i].append(x_pos)  # Store x-position for overlap check

        ax.text(x_pos, y_pos, f"{value:.2f}%", ha='left', va='bottom' if y_pos > bar.get_y() else 'top', 
                fontsize=10, fontname="Times New Roman", color=color, fontweight='bold')

# Labels and formatting
ax.set_xlabel("Formal Coverage", fontname="Times New Roman", fontsize=12)
ax.set_ylabel("Designs", fontname="Times New Roman", fontsize=12)

# Remove x-axis ticks
ax.set_xticks([])

# Remove grid lines
ax.grid(False)

# Remove box around the plot
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(False)
ax.spines['left'].set_visible(False)

# Move legend to the right outside of the graph for better alignment
ax.legend(loc="center left", bbox_to_anchor=(1, 0.5), frameon=False, prop={"family": "Times New Roman", "size": 12})

# Set tight layout to ensure everything fits
plt.tight_layout()

# Save the plot as PDF with high quality
plt.savefig('coverage_plot.pdf', format='pdf', bbox_inches='tight', dpi=300)

==> figures/graph.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data for all five techniques (reversed order for correct display: FIFO at top, FANCY_TIMER at bottom)
categories = ["Timer", "Lemming", "FIFO", "ECC", "CRC"]
zeroshot = [65.26, 79.10, 46.81, 91.18, 71.57]
mas = [83.95, 96.15, 91.67, 93.88, 73.08]
mas_hitl = [96.39, 96.77, 97.29, 95.9, 100]

# Adjusted bar heights and spacing for 5 categories
fig, ax = plt.subplots(figsize=(10, 5))  # Increased height slightly for 5 categories
bar_height = 0.3  # Keeping bars prominent while reducing gaps
colors = ["#666666", "#0a8276", "#9c216e"]  # Darker grey for Zero-shot, Teal green, and Plum shades

# Reduce gap between bars by adjusting y-ticks
ax.set_yticks(np.arange(len(categories)))
ax.set_yticklabels(categories, fontname="Times New Roman", fontsize=18, fontweight='bold')
ax.set_ylim(-0.5, len(categories) - 0.5)  # Reduce vertical spacing between bars

# Adjusting x-axis range to ensure legend does not overlap the graph
ax.set_xlim(30, 105)  # Trimmed end of bars to align with marking

# Creating stacked bar chart
bars_zeroshot = ax.barh(categories, zeroshot, height=bar_height, label="Zero-shot", color=colors[0], alpha=0.75, align='center')
bars_mas = ax.barh(categories, [m - z for m, z in zip(mas, zeroshot)], left=zeroshot, height=bar_height, label="MAS", color=colors[1], align='center')
bars_mas_hitl = ax.barh(categories, [h - m for h, m in zip(mas_hitl, mas)], left=mas, height=bar_height, label="MAS+HITL", color=colors[2], align='center')

# Adding text annotations at the actual percentage position with dynamic placement
previous_x_positions = {}  # Dictionary to track x-positions for each category

for bars, values, color, label_type in zip(
    [bars_zeroshot, bars_mas, bars_mas_hitl], [zeroshot, mas, mas_hitl], colors, ["Zero-shot", "MAS", "MAS+HITL"]
):
    for i, (bar, value) in enumerate(zip(bars, values)):
        x_pos = bar.get_x() + bar.get_width()  # Position text at the actual end of the bar
        y_pos = bar.get_y() + bar.get_height() + 0.05  # Default above

        # Ensure spacing of labels for the same category
        if i not in previous_x_positions:
            previous_x_positions[i] = []

        # Special cases for label positioning to avoid overlap
        if categories[i] == "ECC":
            if label_type == "MAS+HITL":
                y_pos = bar.get_y() + bar.get_height() - 0.21  # Move higher to avoid overlap
                x_pos = bar.get_x() + bar.get_width() + 1 
            elif label_type == "MAS":
                y_pos = bar.get_y() - 0.05  # Move higher to avoid overlap
            elif label_type == "Zero-shot":
                x_pos = bar.get_x() + bar.get_width() - 4
        elif categories[i] == "Lemming":
            if label_type == "MAS":
                y_pos = bar.get_y() + bar.get_height()  # Move MAS above
            elif label_type == "MAS+HITL":
                y_pos = bar.get_y() - 0.05  # Move MAS+HITL below
        elif categories[i] == "FIFO":
            if label_type == "MAS": 
                y_pos = bar.get_y() - 0.05  # Move higher to avoid overlap
            elif label_type == "MAS+HITL":
                x_pos = bar.get_x() + bar.get_width() + 1 
                y_pos = bar.get_y() + bar.get_height() -0.21
        elif categories[i] == "Timer":  
            if label_type == "MAS":
                y_pos = bar.get_y() + bar.get_height() + 0.15  # Move MAS above
            elif label_type == "MAS+HITL":
                y_pos = bar.get_y() - 0.05  # Move MAS+HITL below   

        # If the new label is too close to a previous one, place it below
        elif any(abs(x_pos - px) < 5 for px in previous_x_positions[i]):
            y_pos = bar.get_y() - 0.05

        previous_x_positions[i].append(x_pos)  # Store x-position for overlap check

        ax.text(x_pos, y_pos, f"{value:.2f}%", ha='left', va='bottom' if y_pos > bar.get_y() else 'top', 
                fontsize=16, fontname="Times New Roman", color=color, fontweight='bold')

# Labels and formatting
ax.set_xlabel("Formal Coverage", fontname="Times New Roman", fontsize=18,fontweight='bold')
ax.set_ylabel("Designs", fontname="Times New Roman", fontsize=18,fontweight='bold')

# Remove x-axis ticks
ax.set_xticks([])

# Remove grid lines
ax.grid(False)

# Remove box around the plot
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(False)
ax.spines['left'].set_visible(False)

# Move legend to the right outside of the graph for better alignment
ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.05), ncol=3, frameon=False, prop={"family": "Times New Roman", "size": 16, "weight": "bold"})

# Set tight layout to ensure everything fits
plt.tight_layout()

# Save the plot as PDF with high quality
plt.savefig('coverage_plot_sbcci_updated.pdf', format='pdf', bbox_inches='tight', dpi=300)

# Display the plot
#plt.show()
